Mapping Parallel Matrix Multiplication in GotoBLAS2 to the AMD Versal ACAP for Deep Learning

This paper investigates the design of parallel general matrix multiplication (GEMM) for a Versal Adaptive Compute Accelerated Platform (ACAP) equipped with a VC1902 system-on-chip and multiple Artificial Intelligence Engines (AIEs). Our efforts aim to port standard optimization techniques applied in the high-performance realization of GEMM on CPUs to the Versal ACAP. In particular, 1) we address the flexible exploitation of the Versal ACA multi-level memory hierarchy; 2) we delve into the efficient use of the vector units in the AIE tiles, proposing an architecture-specific micro-kernel for mixed precision arithmetic to address the strong demand for adaptive-precision inference in deep learning; and 3) we introduce a parallel design for GEMM that spans multiple AIE tiles, enhancing the computational throughput. We conduct experimental profiling, with up to 32 AI Engines, that demonstrates the high parallel scalability of the solution.

==> Codes/AIE_8x8_microKernel_Clike.cpp <==
CODE is wrong, need to be updated

#define conv_mac16(v1,v2,v3, zoffsets) \
   v1 = mac16(v1, v2, 0, xoffsets, 16, \
              xsquare, v3, 0, zoffsets, 2, zsquare);

void micro_kernel( input_window_int16 * __restrict DDR_IN,
                   input_window_int16 * __restrict FPGA_IN,
                   uint8 *Fr,
                   output_window_int16 *__restrict DDR_OUT){

  // Vectors for cols of Ir, rows of Fr, and accumulators for Or
  v64uint8 ir0, ir1;
  v32uint8 fr;
  v16acc48 Oacc01, Oacc23, Oacc45, Oacc67;

  // Parameters for mac16() intrinsics
  // Initialization omitted for brevity
  unsigned int xoffsets, xsquare, zoffsets_0, zoffsets_1, zsquare;

  for (unsigned int pr=0; pr<cib; pr+=16) 
    // Read 2 x 64 = 64 entries of Ir
    // corresponding to 16 cols with mr=8 UINT8 each
    ir0 = window_readincr_v64(FPGA_IN));
    ir1 = window_readincr_v64(FPGA_IN));

    // Repeat four times:
    //   Read 32 entries of Fr
    //   corresponding to 4 rows with nr=8 UINT each
    //   Use the elements of Ir, Fr to update Or
    fr = *(v32uint8*) Fr[pr/4+0];
    conv_mac(Oacc01, ir0, fr, zoffsets_0);
    conv_mac(Oacc23, ir0, fr, zoffsets_1);
    
    fr = *(v32uint8*) Fr[pr/4+1];
    conv_mac(Oacc45, ir0, fr, zoffsets_0);
    conv_mac(Oacc67, ir0, fr, zoffsets_1);

    fr = *(v32uint8*) Fr[pr/4+2];
    conv_mac(Oacc01, ir1, fr, zoffsets_0);
    conv_mac(Oacc23, ir1, fr, zoffsets_1);

    fr = *(v32uint8*) Fr[pr/4+3];
    conv_mac(Oacc45, ir1, fr, zoffsets_0);
    conv_mac(Oacc67, ir1, fr, zoffsets_1);
  }
  // Read Or from global memory 
  v64uint8 O01234567 = undef_v64uint8();
  O01234567 = window_readincr_v64(DDR_IN);
  
  // Convert result, add it to Or and write back to memory
  v64uint8 accV01234567 = concat(ubsrs(acc01,0), ubsrs(acc23,0), 
                                 ubsrs(acc45,0), ubsrs(acc67,0));
  O01234567 = operator + (accV01234567, O01234567);
  window_writeincr(DDR_OUT, O01234567);
}

